Optical and X-ray Follow-Up to a Globular Cluster Ultraluminous X-ray Source in NGC 4472

NGC 4472 is home to five ultraluminous X-ray sources hosted by globular clusters. These sources have been suggested as good black hole candidates in extragalactic globular clusters$-$ a highly sought after population that may provide observational information regarding the progenitors of merging black hole binaries. In this body of work, we present X-ray and optical follow up to one of these sources, CXOUJ1229410+075744 (GCU1). We find no evidence of [OIII] optical emission in GCU1 which indicates a lack of significant evidence for super-Eddington outflows, unlike what is seen in a handful of ULXs in extragalactic GCs. X-ray monitoring from 2019-2021 shows no detected X-ray emission above a few $\times$ $10^{38}$ erg/s. Comparisons of the multi-wavelength properties to disc-dominated, near Eddington Galactic black hole low mass X-ray binaries (GRS 1915+105 and XTEJ1817-330) suggests that GCU1 may show similar behaviour to GRS 1915+105 in terms of X-ray variability and similar relationships between $L_X$ and $kT$, with GCU1 showing maximum X-ray luminosities one order of magnitude higher.

==> plotM11.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy.stats as st\n",
    "from astropy.io import fits,ascii\n",
    "from astropy.time import Time\n",
    "import matplotlib.pylab as plt\n",
    "import matplotlib.gridspec as gridspec\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('text', usetex=True)\n",
    "rc('font', family='serif')\n",
    "\n",
    "import palettable\n",
    "#install this package from here: https://jiffyclub.github.io/palettable/cubehelix/\n",
    "\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "a_wv, a_pw=np.loadtxt('a_spec.txt', unpack=True)\n",
    "b_wv, b_pw=np.loadtxt('b_spec.txt', unpack=True)\n",
    "c_wv, c_pw=np.loadtxt('c_spec.txt', unpack=True)\n",
    "wv_510, pw_510=np.loadtxt('M11_510_final.txt', unpack=True)\n",
    "f_wv, f_pw=np.loadtxt('M11_500_final.txt', unpack=True)\n",
    "t_wv, t_pw=np.loadtxt('M11_490_final.txt', unpack=True)\n",
    "a_pw[np.where(a_pw>900)]=1000\n",
    "a_pw[np.where(a_pw<100)]=100\n",
    "\n",
    "b_pw[np.where(b_pw>1000)]=1000\n",
    "b_pw[np.where(b_pw<100)]=100\n",
    "\n",
    "b_pw[np.where((b_wv>4490)&(b_wv<4495))]=300\n",
    "a_pw[np.where((a_wv>4490)&(a_wv<4495))]=300\n",
    "\n",
    "c_pw[np.where(c_pw>2000)]=1000\n",
    "c_pw[np.where(c_pw<100)]=100\n",
    "\n",
    "c_pw[np.where((c_wv>4490)&(c_wv<4495))]=300\n",
    "\n",
    "\n",
    "\n",
    "#f_pw[np.where(f_pw>2000)]=1000\n",
    "#f_pw[np.where(f_pw<100)]=100\n",
    "\n",
    "#f_pw[np.where((f_wv>4490)&(f_wv<4495))]=300"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,6))\n",
    "#plt.plot(a_wv, a_pw, color=palettable.cubehelix.cubehelix3_16.mpl_colors[12], label='A')\n",
    "#plt.plot(b_wv, b_pw, color=palettable.cubehelix.cubehelix3_16.mpl_colors[2], label='B')\n",
    "#plt.plot(c_wv, c_pw, color=palettable.cubehelix.cubehelix3_16.mpl_colors[6], label='C')\n",
    "#plt.plot(wv_510, pw_510, '-',color=palettable.cubehelix.cubehelix3_16.mpl_colors[4])\n",
    "#plt.plot(t_wv, t_pw, '.-', color=palettable.cubehelix.cubehelix3_16.mpl_colors[6], alpha=0.5)\n",
    "\n",
    "plt.plot(f_wv, f_pw/1.9, color='k', alpha=0.75)\n",
    "#plt.title('Spectra in M11 data')\n",
    "plt.xlabel('Wavelength (Angstroms)', fontsize=28)\n",
    "plt.ylabel('Intensity (Counts)', fontsize=28)\n",
    "#plt.yscale('log')\n",
    "plt.ylim(-20, 250)\n",
    "#plt.axvline(x=5575, color='k', zorder=0)\n",
    "plt.xlim(4600, 5570)\n",
    "#formatting for tick marks\n",
    "plt.xticks(fontsize=26)\n",
    "plt.yticks(fontsize=26)\n",
    "plt.minorticks_on()\n",
    "plt.tick_params(axis='both', which='major', labelsize=26)\n",
    "plt.tick_params(axis='both', which='major', length=9)\n",
    "plt.tick_params(axis='both', which='minor', length=4.5)\n",
    "plt.tick_params(axis='both', which='both',direction='in',right='on',top='on')\n",
    "plt.savefig('M11.pdf', bbox_inches = 'tight',\n",
    "    pad_inches = 0)\n",
    "\n",
    "#plt.axvline(x=5030)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "c1=fits.Column(name='wavelength', array=f_wv, format='D')\n",
    "c2=fits.Column(name='counts', array=f_pw, format='D')\n",
    "\n",
    "t = fits.BinTableHDU.from_columns([c1, c2])\n",
    "\n",
    "t.writeto('m11.fits')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "v=660.0\n",
    "c=300000."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [],
   "source": [
    "a1=(1-(v/c))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "a2=(1+(v/c))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [],
   "source": [
    "z2=a2/a1\n",
    "z=np.sqrt(z2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5018.027543641349"
      ]
     },
     "execution_count": 128,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {},
   "outputs": [],
   "source": [
    "def linefit(inwave, influx, inname, ntrials=50,range1=[4800, 4850], range2=[5100, 5150], linerange=[5007, 5017], d_reg=20, DoPlot=True):\n",
    "    \n",
    "    wavelength=inwave\n",
    "    flux=influx\n",
    "\n",
    "\n",
    "    allfluxval=[()]\n",
    "    \n",
    "    \n",
    "    for i in range(0,ntrials):\n",
    "        \n",
    "        #setting ranges for where continuum is featureless above and below emission line\n",
    "        lowlim=range1[0]\n",
    "        uplim=range1[1]\n",
    "        \n",
    "        lowlim2=range2[0]\n",
    "        uplim2=range2[1]\n",
    "\n",
    "        #setting range for emission line\n",
    "        line1=linerange[0]\n",
    "        line2=linerange[1]\n",
    "        \n",
    "        ##picking a random value to calculate continuum flux from\n",
    "        ##let's randomly resample %d_reg angstrom size bins \n",
    "        cont_1=np.random.randint(lowlim, uplim, 1 )\n",
    "        cont_2=cont_1+d_reg\n",
    "        \n",
    "        cont_3=np.random.randint(lowlim2, uplim2, 1)\n",
    "        cont_4=cont_3+d_reg\n",
    "    \n",
    "\n",
    "        ##setting two regions to calculate the average continuum flux\n",
    "        reg_1=np.where((wavelength>cont_1)&(wavelength<cont_2))\n",
    "        reg_2=np.where((wavelength>cont_3)&(wavelength<cont_4))\n",
    "        \n",
    "        #line region\n",
    "        reg_line=np.where((wavelength>line1)&(wavelength<line2))\n",
    "        \n",
    "        #continuum flux before and after emission line\n",
    "        cont2=np.average(flux[reg_2])\n",
    "        cont1=np.average(flux[reg_1])\n",
    "       \n",
    "    \n",
    "        ##fitting a straight line to the region with line emission\n",
    "        x1=cont_1+(d_reg/2)\n",
    "        x2=cont_3+(d_reg/2)\n",
    "        y1=cont1\n",
    "        y2=cont2\n",
    "        m = (y2-y1)/(x2-x1)\n",
    "        b=y2-(m*x2)\n",
    "        xnew=wavelength[reg_line]\n",
    "        ynew=m*xnew+b\n",
    "        \n",
    "        \n",
    "        ##setting the plot ylimits\n",
    "        offset=(np.min(flux[reg_line])+np.min(flux[reg_line]))/2\n",
    "        \n",
    "        pltlowlim=np.min(flux[reg_line])-(offset/2)\n",
    "        plthiglim=np.min(flux[reg_line])+(1.5*offset)\n",
    "        pltxlowlim=x1-275\n",
    "        pltxhiglim=x2+275\n",
    "        \n",
    " \n",
    "        if DoPlot:\n",
    "            ##!!only make one plot!!\n",
    "            if np.size(allfluxval)<1:\n",
    "\n",
    "                plt.figure(figsize=(10,8))\n",
    "                plt.plot(wavelength, flux, '--', lw=2, color='peru', zorder=10, label=inname)\n",
    "                \n",
    "                ##plotting all the various regions\n",
    "                plt.axvline(x=line1, color='b', lw=2)\n",
    "                plt.axvline(x=line2, color='b', lw=2)\n",
    "    \n",
    "\n",
    "                plt.axvline(x=cont_1, color='c', lw=2)\n",
    "                plt.axvline(x=cont_2, color='c', lw=2)\n",
    "                plt.axvspan(cont_3, cont_4, color='c', alpha=0.25)\n",
    "                plt.axvline(x=cont_3, color='c', lw=2)\n",
    "                plt.axvline(x=cont_4, color='c', lw=2)\n",
    "                plt.axvspan(cont_1, cont_2, color='c', alpha=0.25, label='randomly sampled region')\n",
    "                plt.axvspan(line1, line2, color='m', alpha=0.25, label='emission line region')\n",
    "                \n",
    "                \n",
    "                plt.axvspan(lowlim, uplim+d_reg, color='k', alpha=0.15)\n",
    "\n",
    "                plt.axvspan(lowlim2, uplim2+d_reg, color='k', alpha=0.15, label='featureless region')\n",
    "\n",
    "                plt.plot(xnew, ynew,  color='b', zorder=20, lw=4, label='best fit line' )\n",
    "                plt.axvline(x=lowlim, color='k', linestyle='--', lw=2)\n",
    "                plt.axvline(x=uplim+d_reg, color='k', linestyle='--', lw=2)\n",
    "                plt.axvline(x=uplim2+d_reg, color='k',linestyle='--', lw=2)\n",
    "                plt.axvline(x=lowlim2, color='k', linestyle='--', lw=2)\n",
    "                plt.axhline(y=cont1, color='m', lw=2)\n",
    "                plt.axhline(y=cont2, color='m', lw=2)\n",
    "                plt.axhspan(cont1, cont2, color='m', alpha=0.25, label='fit continuum region')\n",
    "                plt.xlim(4600,5400)\n",
    "                #plt.xlim(pltxlowlim, pltxhiglim)\n",
    "                #plt.ylim(pltlowlim, plthiglim)\n",
    "                plt.legend(bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.)\n",
    "                fname='cont_line_%s.pdf' %inname\n",
    "                plt.xlabel('Wavelength (Angstrom)')\n",
    "                plt.ylabel('Flux (Arbitrary Units)')\n",
    "                plt.savefig(fname)\n",
    "\n",
    "        ##calculating equivalent width\n",
    "        d_lambda= wavelength[1]-wavelength[0]\n",
    "        eq_wid=np.sum(1-(flux[reg_line]/ynew))*d_lambda\n",
    "        \n",
    "        ##gathering up all the trials together\n",
    "        if np.size(allfluxval)<1:\n",
    "            allfluxval=eq_wid\n",
    "        else:\n",
    "            allfluxval=np.hstack((allfluxval, eq_wid))\n",
    "            \n",
    "    \n",
    "  \n",
    "    ##taking average and standard deviation\n",
    "    avg=np.average(allfluxval)\n",
    "    std=np.std(allfluxval)\n",
    "    \n",
    "    \n",
    "    \n",
    "    return avg, std\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "eq_wid_mag08_oii, err_srmag08_oii=linefit(inwave=f_wv, influx=f_pw, ntrials=50, inname='M11TEST',range1=[4600, 4630], range2=[5120, 5150], linerange=[5008, 5028], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 165,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-0.08374188184215527, 0.3625517578252932)"
      ]
     },
     "execution_count": 165,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eq_wid_mag08_oii, err_srmag08_oii"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-0.1169151894176038, 0.283425851048414)"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(-0.08354271448249977, 0.07589012328777973)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "eq_wid_mag08_oii, err_srmag08_oii=linefit(inwave=f_wv, influx=f_pw, inname='M11TEST',range1=[4600, 4610], range2=[5140, 5150], linerange=[5012-30, 5022+30], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-0.027661694956953302, 0.17864975171273745)"
      ]
     },
     "execution_count": 148,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eq_wid_mag08_oii, err_srmag08_oii"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-0.3853001364908686"
      ]
     },
     "execution_count": 121,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "-2.3118008189452115/6."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.17"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

